Idoneal genera and K3 surfaces covering an Enriques surface

Idoneal genera are a generalization of Euler's idoneal numbers. We enumerate all idoneal genera by means of the Smith--Minkowski--Siegel mass formula. As an application, we classify transcendental lattices of K3 surfaces covering an Enriques surface.

==> anc/half.co-idoneal.lat.txt <==
\\ 550 halves of co-idoneal lattices
\\
\\ Each item represents a symmetric matrix. 
\\ Only the entries in the lower triangle are listed.
\\
\\ dimension 2: 3 lattices
1 0 1
1 0 2
1 0 4
\\ dimension 3: 8 lattices
1 0 0 0 1 0
1 0 2 0 0 -1
1 0 1 0 0 -3
1 0 2 0 0 -2
1 0 0 0 2 0
1 0 2 0 1 -2
2 0 0 0 2 -1
-1 0 3 0 0 3
\\ dimension 4: 17 lattices
0 1 1 0 0 0 0 0 1 1
0 1 0 0 0 1 0 0 0 -2
0 1 0 0 0 -1 0 0 0 3
1 0 1 0 1 -1 0 1 1 -1
0 1 1 0 0 0 0 0 2 0
0 1 1 0 0 0 0 0 2 -1
0 1 1 0 0 0 0 0 2 1
-1 0 1 0 0 2 0 0 -1 -2
1 0 -1 0 -2 1 0 0 -1 -1
0 2 2 0 0 1 0 0 0 -2
1 0 2 0 1 -2 0 0 -1 -2
0 1 0 0 0 3 0 0 0 -3
0 3 2 0 2 0 0 -5 1 1
0 2 2 0 1 -1 0 0 0 3
0 2 1 0 1 1 0 0 0 -4
0 2 -1 0 1 -1 0 0 0 4
0 1 1 0 0 0 0 0 4 0
\\ dimension 5: 41 lattices
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1
0 1 0 0 0 1 0 0 0 -1 0 0 0 0 -2
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 3
0 1 0 0 0 1 0 0 0 -1 0 0 0 0 -3
0 1 1 0 0 -1 0 0 0 2 0 0 0 0 -2
0 1 0 0 0 0 0 0 2 0 0 0 0 0 -1
0 1 0 0 0 1 0 0 0 -1 0 0 0 0 -4
0 1 0 0 0 -1 0 0 0 -1 0 0 0 1 3
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 5
0 1 1 0 0 0 0 0 1 0 0 0 0 0 -6
0 1 0 0 0 -1 0 0 0 2 0 0 0 -1 -3
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 7
0 2 0 0 0 1 0 0 0 -1 0 0 0 0 -2
0 1 0 0 0 -1 0 0 0 -2 0 0 0 0 4
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 8
0 2 2 0 1 -2 0 0 0 -1 0 0 0 0 1
0 1 0 0 0 1 0 0 0 -1 0 0 0 0 -8
0 1 0 0 0 0 0 0 3 2 0 0 0 -1 -1
0 3 -2 0 -1 0 0 1 0 -1 0 1 1 0 0
0 1 0 0 0 1 0 0 0 -1 0 0 0 0 -10
0 1 1 0 0 0 0 0 2 0 0 0 0 0 -3
0 2 0 0 0 -1 0 0 0 -1 0 0 0 0 3
0 1 1 0 0 -1 0 0 0 4 0 0 0 -2 -2
0 1 0 0 0 -1 0 0 0 -3 0 0 0 0 4
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 13
0 1 0 0 0 -2 0 0 1 -3 0 0 0 0 3
0 2 0 0 0 0 0 0 2 0 0 0 0 0 -1
0 1 1 0 0 0 0 0 2 0 0 0 0 0 -4
0 1 0 0 0 1 0 0 0 -4 0 0 0 0 -4
0 2 2 0 1 -1 0 1 0 2 0 1 0 0 -2
0 1 0 0 0 -1 0 0 1 3 0 0 0 0 -4
0 1 0 0 0 1 0 0 0 -1 0 0 0 0 -16
0 1 0 0 0 -1 0 0 0 -2 0 0 0 0 9
0 2 0 0 0 -1 0 0 0 -1 0 0 0 0 5
0 1 0 0 0 -1 0 0 0 -3 0 0 0 0 7
0 1 1 0 0 0 0 0 1 0 0 0 0 0 -24
0 1 1 0 0 0 0 0 3 3 0 0 0 0 -3
0 4 0 0 0 1 0 0 0 -1 0 0 0 0 -2
0 2 0 0 0 1 0 0 0 -1 0 0 0 0 -8
0 2 1 0 1 -3 0 0 0 0 0 0 0 2 0
0 2 0 0 0 1 0 0 0 -4 0 0 0 0 -4
\\ dimension 6: 76 lattices
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -3
0 1 0 0 0 1 0 0 0 -1 0 0 0 0 -2 0 0 0 0 -1 -2
0 1 0 0 0 1 0 0 0 -1 0 0 0 0 -2 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 2 0 0 0 0 0 -1 0 0 0 0 0 -1
0 1 0 0 0 0 0 0 2 -1 0 0 0 0 -1 0 0 0 0 0 -1
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -4
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -1 0 0 0 0 0 5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -3
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -2 0 0 0 0 0 3
0 1 0 0 0 1 0 0 0 -1 0 0 0 0 -2 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 1 0 0 0 0 -1 0 0 0 0 0 -7
0 2 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -2 0 0 0 0 0 4
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -1 0 0 0 0 0 8
0 1 0 0 0 -1 0 0 0 1 0 0 0 0 -3 0 0 0 0 1 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -8
0 1 0 0 0 1 0 0 0 -1 0 0 0 0 -3 0 0 0 0 0 -3
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -2 0 0 0 0 1 4
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -1 0 0 0 0 0 9
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -2 0 0 0 0 0 5
0 1 0 0 0 -1 0 0 0 1 0 0 0 0 -3 0 0 0 0 1 -4
1 0 -1 0 0 2 0 0 -1 -2 0 0 0 1 -2 0 0 0 1 -1 -2
0 2 0 0 0 1 0 0 0 -1 0 0 0 0 -2 0 0 0 0 1 -2
0 1 0 0 0 1 0 0 0 -1 0 0 0 0 -2 0 0 0 0 0 -6
0 1 0 0 0 0 0 0 2 0 0 0 0 0 -1 0 0 0 0 0 -3
0 1 1 0 0 0 0 0 1 0 0 0 0 0 -3 0 0 0 0 0 -4
0 1 0 0 0 1 0 0 0 -2 0 0 0 -1 -2 0 0 0 0 0 -4
0 1 1 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -12
0 1 0 0 0 -1 0 0 0 -2 0 0 0 0 2 0 0 0 0 -1 -3
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -2 0 0 0 0 0 7
0 1 1 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -15
0 1 0 0 0 -1 0 0 0 1 0 0 0 2 -1 0 0 0 0 0 -3
0 2 0 0 0 1 0 0 0 -1 0 0 0 0 -2 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 2 1 0 0 0 1 -1 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 2 0 0 0 0 0 -1 0 0 0 0 0 -4
0 2 0 0 0 0 0 0 2 2 0 0 0 1 -1 0 0 0 0 0 -1
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 2 0 0 0 0 0 -8
0 1 0 0 0 1 0 0 0 -3 0 0 0 1 -3 0 0 0 1 1 -3
0 1 0 0 0 1 0 0 0 -1 0 0 0 0 -4 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 4 0 0 0 0 0 -1 0 0 0 0 0 -1
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -4 0 0 0 0 2 -5
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -2 0 0 0 0 -1 8
-1 0 -1 0 0 1 0 0 0 -2 0 0 0 0 3 0 0 0 0 0 -3
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 2 0 0 0 0 0 -10
0 1 1 0 0 0 0 0 1 0 0 0 0 0 -3 0 0 0 0 -1 -7
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -4 0 0 0 0 0 5
0 1 0 0 0 0 0 0 1 1 0 0 0 0 -1 0 0 0 0 0 -23
0 1 1 0 0 -1 0 0 0 -2 0 0 0 0 4 0 0 0 0 -2 -2
0 1 1 0 0 0 0 0 1 0 0 0 0 0 -4 0 0 0 0 2 -7
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -3 0 0 0 0 0 8
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -2 0 0 0 0 0 13
0 1 0 0 0 -1 0 0 0 -2 0 0 0 1 4 0 0 0 0 0 -3
0 1 1 0 0 1 0 0 0 -3 0 0 0 0 -3 0 0 0 0 0 -3
0 3 2 0 0 1 0 0 0 -1 0 0 0 0 -2 0 0 0 0 -1 -2
0 1 0 0 0 -1 0 0 0 1 0 0 0 -3 1 0 0 0 2 0 -4
0 1 0 0 0 -1 0 0 0 -2 0 0 0 0 -4 0 0 0 0 0 4
0 2 0 0 0 0 0 0 1 0 0 0 0 0 -3 0 0 0 0 1 -3
0 1 0 0 0 -1 0 0 0 -3 0 0 0 1 -3 0 0 0 0 0 4
0 1 0 0 0 1 0 0 0 -1 0 0 0 0 -2 0 0 0 0 0 -16
0 2 0 0 0 0 0 0 2 0 0 0 0 0 -1 0 0 0 0 0 -2
0 1 0 0 0 1 0 0 0 -4 0 0 0 2 -4 0 0 0 -1 -1 -4
0 2 1 0 1 -3 0 0 0 0 0 0 0 2 0 0 0 0 0 0 -1
0 1 1 0 0 0 0 0 2 0 0 0 0 0 -3 0 0 0 0 0 -4
0 1 0 0 0 1 0 0 0 -1 0 0 0 0 -8 0 0 0 0 4 -8
0 2 0 0 0 1 0 0 0 -3 0 0 0 1 -3 0 0 0 1 1 -3
0 4 0 0 0 1 0 0 0 -1 0 0 0 0 -2 0 0 0 0 0 -2
0 2 0 0 0 1 0 0 0 -1 0 0 0 0 -4 0 0 0 0 0 -4
0 1 0 0 0 1 0 0 0 -4 0 0 0 0 -4 0 0 0 0 0 -4
0 2 0 0 0 0 0 0 2 1 0 0 0 1 -1 0 0 0 0 0 -4
0 2 0 0 0 0 0 0 2 0 0 0 0 0 -3 0 0 0 0 1 -3
0 2 0 0 0 0 0 0 2 1 0 0 0 1 -3 0 0 0 0 0 -4
1 0 3 0 0 -3 0 0 0 -3 0 0 0 0 -3 0 0 0 0 0 -3
0 4 0 0 0 1 0 0 0 -3 0 0 0 1 -3 0 0 0 1 1 -3
0 2 0 0 0 1 0 0 0 -4 0 0 0 0 -4 0 0 0 0 0 -4
\\ dimension 7: 107 lattices
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
-1 0 -1 0 0 1 0 0 0 -2 0 0 0 -1 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 2 0 0 -1 0 0 0 -1 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 0 0 0 -1 0 0 0 -1 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0
1 0 -1 0 0 -2 0 0 -1 -2 0 0 -1 -1 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -5 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -2 0 0 0 -1 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -2 0 0 0 0 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
1 0 -1 0 0 -2 0 0 0 -2 0 0 0 -1 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
-1 0 -1 0 0 -1 0 0 -1 2 0 0 0 -1 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -2 0 0 0 1 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 0 0 0 -1 0 0 0 -1 0 0 0 0 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -2 0 0 0 0 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -2 0 0 1 -3 0 0 0 -1 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -3 0 0 0 1 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -8 0 0 0 0 0 0 0 0 0 0 0 1 0
1 0 -2 0 -1 -2 0 0 0 -2 0 0 0 1 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
0 3 0 0 0 -1 0 0 0 -1 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0
-1 0 -1 0 0 -1 0 0 0 2 0 0 0 1 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -2 0 0 1 -3 0 0 0 0 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -2 0 0 0 0 -5 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -11 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 0 0 0 -1 0 0 0 -1 0 0 0 0 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
1 0 -1 0 0 -2 0 0 0 -2 0 0 0 0 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
-1 0 -1 0 0 1 0 0 0 -2 0 0 0 0 -6 0 0 0 0 0 0 0 0 0 0 0 1 0
-1 0 -1 0 1 3 0 0 2 -1 0 0 0 -1 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 1 0 0 -2 0 0 -1 -4 0 0 0 -1 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
-1 0 1 0 0 -2 0 0 -1 -3 0 0 1 1 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -13 0 0 0 0 0 0 0 0 0 0 0 1 0
-1 0 -1 0 0 -1 0 0 0 -2 0 0 0 -1 6 0 0 0 0 0 0 0 0 0 0 0 1 0
1 0 -1 0 0 -2 0 0 0 -2 0 0 0 1 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -2 0 0 1 -3 0 0 0 0 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -3 0 0 0 0 -5 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 1 0 0 -1 0 0 0 -2 0 0 0 0 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 1 0 0 -2 0 0 0 -3 0 0 0 -1 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 1 0 1 -2 0 1 -1 -2 0 0 1 1 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -4 0 0 0 0 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 2 0 1 -1 0 0 0 -1 0 0 0 0 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -3 0 0 1 -3 0 0 1 1 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
1 0 -1 0 0 -2 0 0 1 -2 0 0 1 -1 -6 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -16 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 0 0 0 -1 0 0 0 -2 0 0 0 0 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -3 0 0 0 -1 -6 0 0 0 0 0 0 0 0 0 0 0 1 0
0 3 -1 0 1 -1 0 -1 0 -1 0 0 0 0 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -2 0 0 0 -3 0 0 0 0 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -1 0 0 0 0 -19 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -4 0 0 0 2 -6 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -3 0 0 -1 -3 0 0 1 1 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
2 -1 -1 -1 0 -1 0 0 0 -2 0 0 0 -1 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
-1 0 -1 0 0 -2 0 0 1 -4 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 1 0
-1 0 1 0 0 -3 0 0 -1 -3 0 0 0 1 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
1 0 -1 0 0 -2 0 0 -1 -2 0 0 1 0 -8 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 0 0 0 -1 0 0 0 -1 0 0 0 0 -6 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -2 0 0 0 0 -12 0 0 0 0 0 0 0 0 0 0 0 1 0
1 0 -1 0 0 -2 0 0 1 -4 0 0 -1 0 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
1 -1 -2 1 0 -2 0 1 0 -2 0 0 -1 -1 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -3 0 0 0 0 -8 0 0 0 0 0 0 0 0 0 0 0 1 0
-1 1 1 0 1 -1 0 1 0 -3 0 -1 0 -2 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
-1 0 -1 0 0 2 0 0 1 -4 0 0 0 0 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
-1 0 1 0 0 -3 0 0 0 -3 0 0 0 0 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -2 0 0 -1 -2 0 0 0 0 -9 0 0 0 0 0 0 0 0 0 0 0 1 0
-1 0 -1 0 0 -3 0 0 -1 -3 0 0 0 -2 2 0 0 0 0 0 0 0 0 0 0 0 1 0
1 0 -1 0 0 -2 0 0 1 -4 0 0 0 0 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
2 -1 -1 0 0 -2 0 0 0 -2 0 0 0 -1 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 0 0 0 -2 0 0 1 -3 0 0 0 -1 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
0 4 0 0 0 -1 0 0 0 -1 0 0 0 0 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
0 4 -1 0 1 -1 0 -2 0 -2 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 0 0 0 -1 0 0 0 -3 0 0 0 1 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -2 0 0 0 -4 0 0 0 -2 -5 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -3 0 0 -1 -3 0 0 0 0 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 0 0 0 -1 0 0 0 -2 0 0 0 0 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -3 0 0 0 0 -11 0 0 0 0 0 0 0 0 0 0 0 1 0
1 0 -2 0 -1 -4 0 -1 0 -4 0 0 1 -1 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
1 0 -1 0 0 -2 0 0 -1 -2 0 0 0 0 -12 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -1 0 0 0 -7 0 0 0 -3 -7 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -2 0 0 1 -3 0 0 0 0 -8 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -2 0 0 1 -2 0 0 0 0 -15 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 1 0 0 -4 0 0 0 -4 0 0 0 -2 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
-1 0 1 0 0 -3 0 0 1 -3 0 0 -1 -1 -7 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 1 0 1 -2 0 1 0 -2 0 1 1 -1 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 2 0 0 -1 0 0 0 -4 0 0 0 2 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -2 0 0 1 -4 0 0 0 0 -7 0 0 0 0 0 0 0 0 0 0 0 1 0
-1 0 -2 0 0 -2 0 0 -1 -2 0 0 0 0 9 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 1 0 0 -3 0 0 1 -3 0 0 1 1 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
1 0 -3 0 -1 -3 0 -1 1 -3 0 -1 -1 1 -5 0 0 0 0 0 0 0 0 0 0 0 1 0
1 0 -1 0 0 -4 0 0 0 -4 0 0 0 0 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
-2 -1 -2 -1 -1 -2 -1 -1 0 -3 0 1 -1 -3 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
-1 0 -1 0 0 3 0 0 1 -5 0 0 -1 -3 -5 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 2 0 0 -1 0 0 0 -4 0 0 0 0 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 0 0 0 -3 0 0 1 -3 0 0 1 1 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
0 1 0 0 0 -4 0 0 -2 -7 0 0 0 2 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 0 0 0 -3 0 0 -1 -3 0 0 -1 -1 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
0 3 0 0 0 -2 0 0 1 -2 0 0 0 0 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 0 0 0 -2 0 0 -1 -7 0 0 0 1 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
0 4 0 0 0 -2 0 0 1 -3 0 0 0 -1 -2 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 0 0 0 -3 0 0 -1 -3 0 0 0 0 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
1 0 -4 0 -2 -4 0 0 0 -4 0 0 0 2 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
0 3 0 0 0 -2 0 0 0 -3 0 0 0 0 -3 0 0 0 0 0 0 0 0 0 0 0 1 0
0 2 1 0 0 -4 0 0 -2 -4 0 0 0 0 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
1 -1 -2 1 -1 -2 -1 1 -1 -2 0 0 0 0 -9 0 0 0 0 0 0 0 0 0 0 0 1 0
1 0 -3 0 1 -3 0 1 1 -3 0 0 0 0 -16 0 0 0 0 0 0 0 0 0 0 0 1 0
-1 1 1 0 2 -4 0 2 0 -4 0 2 -2 -2 -6 0 0 0 0 0 0 0 0 0 0 0 1 0
-3 -1 -3 1 -1 1 -1 1 -1 -3 0 0 0 0 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
-4 2 1 2 1 -7 0 2 -2 -4 0 2 -2 0 -4 0 0 0 0 0 0 0 0 0 0 0 1 0
\\ dimension 8: 122 lattices
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -1
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 -1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 -1 -2 0 0 0 0 0 1 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 -1 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 -1 -2 0 0 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -2 0 0 0 0 0 -1 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 -1 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 -1 -1 -2 0 0 0 0 -1 -1 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 -1 -3 0 0 0 0 0 0 1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -3 0 0 0 0 0 0 -1 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -9
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -3 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 -1 -3 0 0 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 1 0 -3 0 0 0 0 0 0 1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -3 0 0 0 0 1 -2 -3 0 0 0 0 0 1 1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -6
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -3 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -2 0 0 0 0 1 0 -2 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -3 0 0 0 0 0 1 -1 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 1 -7
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -13
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 -1 -1 -3 0 0 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 1 0 -3 0 0 0 0 1 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -4 0 0 0 0 0 0 1 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -3 0 0 0 0 -1 1 -3 0 0 0 0 0 -1 1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -8
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -3 0 0 0 0 0 1 -3 0 0 0 0 0 -1 -1 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -2 0 0 0 0 -1 1 -3 0 0 0 0 1 -1 1 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 1 0 -2 0 0 0 0 -1 -1 1 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 -1 -3 0 0 0 0 0 -1 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -5 0 0 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 -1 -2 0 0 0 0 0 0 0 -6
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -3 0 0 0 0 1 0 -3 0 0 0 0 0 1 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -3 0 0 0 0 0 1 -3 0 0 0 0 0 1 -1 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -6 0 0 0 0 0 0 1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -3 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -4 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -21
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -11
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -3 0 0 0 0 -1 1 -3 0 0 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -3 0 0 0 0 1 0 -3 0 0 0 0 0 1 -1 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 -1 -2 0 0 0 0 0 0 0 -8
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -3 0 0 0 0 0 -1 -3 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 0 -4 0 0 0 0 0 0 -2 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -3 0 0 0 0 0 0 0 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 0 0 -3 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -3 0 0 0 0 -1 -1 -3 0 0 0 0 -1 0 -1 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -5 0 0 0 0 0 0 -2 0 0 0 0 0 0 -1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -7
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -3 0 0 0 0 0 0 1 -6
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -3 0 0 0 0 0 0 0 -10
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -3 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -3 0 0 0 0 0 1 -3 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -6 0 0 0 0 0 0 -2 -6
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -16
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 0 -4 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 0 -2 0 0 0 0 0 0 -3 0 0 0 0 0 0 1 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -3 0 0 0 0 1 -3 0 0 0 0 1 1 -3 0 0 0 0 -1 -1 1 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -2 0 0 0 0 -1 1 -2 0 0 0 0 1 -1 1 -9
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -4 0 0 0 0 0 0 1 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 1 1 -7 0 0 0 0 0 0 1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -3 0 0 0 0 0 0 -4 0 0 0 0 0 0 2 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -10 0 0 0 0 0 0 -1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -4 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -3 0 0 0 0 0 0 -3 0 0 0 0 0 0 -1 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -3 0 0 0 0 0 1 -3 0 0 0 0 0 1 1 -6
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -7
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -3 0 0 0 0 0 1 -2 0 0 0 0 0 -1 0 -6
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -5 0 0 0 0 0 0 0 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -3 0 0 0 0 -1 -3 0 0 0 0 -1 1 -3 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -3 0 0 0 0 -1 -3 0 0 0 0 -1 1 -3 0 0 0 0 1 1 -1 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -3 0 0 0 0 1 -1 -7 0 0 0 0 0 1 1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 -1 -1 -5 0 0 0 0 1 1 -1 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -12
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -3 0 0 0 0 -1 -3 0 0 0 0 -1 -1 -3 0 0 0 0 -1 -1 -1 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -3 0 0 0 0 0 -1 -6 0 0 0 0 0 0 -1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 0 -3 0 0 0 0 0 0 -3 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -3 0 0 0 0 -1 -1 -4 0 0 0 0 -1 0 -1 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -15
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -3 0 0 0 0 0 -1 -2 0 0 0 0 0 0 0 -8
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 0 -2 0 0 0 0 0 0 -4 0 0 0 0 0 0 -2 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -3 0 0 0 0 -1 -3 0 0 0 0 -1 1 -3 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -6 0 0 0 0 0 1 -3 0 0 0 0 0 1 1 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -7 0 0 0 0 0 1 -2 0 0 0 0 0 -2 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -3 0 0 0 0 -1 -3 0 0 0 0 -1 -1 -3 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 0 0 -3 0 0 0 0 0 0 0 -9
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -5 0 0 0 0 0 0 -3 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -7 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -3 0 0 0 0 -1 -3 0 0 0 0 0 0 -4 0 0 0 0 0 0 2 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -7 0 0 0 0 0 -1 -2 0 0 0 0 0 3 0 -6
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 0 -3 0 0 0 0 0 0 -3 0 0 0 0 0 0 0 -6
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -3 0 0 0 0 -1 -3 0 0 0 0 1 -1 -3 0 0 0 0 0 0 0 -7
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -5 0 0 0 0 0 0 -5 0 0 0 0 0 0 0 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -7 0 0 0 0 1 2 -7 0 0 0 0 0 1 -1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 0 -4 0 0 0 0 0 2 -5 0 0 0 0 0 -2 1 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -6 0 0 0 0 0 -2 -6 0 0 0 0 0 -2 2 -6
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -3 0 0 0 0 1 -3 0 0 0 0 0 0 -4 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 0 0 -6 0 0 0 0 0 0 -3 -9
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -4 0 0 0 0 -2 -4 0 0 0 0 0 0 -3 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 0 0 -6 0 0 0 0 0 0 0 -9
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -4 0 0 0 0 0 -2 -14 0 0 0 0 0 0 2 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -3 0 0 0 0 0 -4 0 0 0 0 0 0 -4 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 0 0 -9 0 0 0 0 0 0 -3 -9
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -3 0 0 0 0 -1 -3 0 0 0 0 1 -1 -3 0 0 0 0 0 0 0 -15
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -5 0 0 0 0 0 0 -6 0 0 0 0 0 0 -3 -6
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -4 0 0 0 0 -2 -7 0 0 0 0 0 2 -4 0 0 0 0 0 -2 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -3 0 0 0 0 0 -3 0 0 0 0 0 0 -8 0 0 0 0 0 0 -4 -8
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -4 0 0 0 0 2 -7 0 0 0 0 2 -3 -7 0 0 0 0 -2 3 -1 -7
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -4 0 0 0 0 2 -15 0 0 0 0 0 2 -4 0 0 0 0 0 -2 0 -4
\\ dimension 9: 110 lattices
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 -1
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 -1 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -1 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 -6
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 -1 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 -1 -2 0 0 0 0 0 1 0 -2 0 0 0 0 0 -1 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 -1 -3 0 0 0 0 0 0 0 1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 -1 -2 0 0 0 0 0 -1 0 -2 0 0 0 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 -9
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -2 0 0 0 0 -1 1 -2 0 0 0 0 -1 1 -1 -2 0 0 0 0 -1 1 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 -1 -2 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 -1 -2 0 0 0 0 0 0 -1 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 -11
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 -1 -2 0 0 0 0 0 1 0 -3 0 0 0 0 0 0 0 1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 1 1 -2 0 0 0 0 -1 -1 0 -3 0 0 0 0 0 0 0 -1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 -1 -3 0 0 0 0 0 0 -1 -1 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 -1 -3 0 0 0 0 0 -1 -1 -3 0 0 0 0 0 0 -1 1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 1 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -2 0 0 0 0 0 -1 0 -3 0 0 0 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 1 -3 0 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -2 0 0 0 0 1 -1 -3 0 0 0 0 -1 1 1 -3 0 0 0 0 0 0 1 1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -2 0 0 0 0 1 0 -2 0 0 0 0 1 -1 -1 -3 0 0 0 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 -1 -3 0 0 0 0 0 -1 -1 -3 0 0 0 0 0 0 1 1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 -17
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -3 0 0 0 0 0 0 0 0 -6
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 1 -6 0 0 0 0 0 0 0 -1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 1 -3 0 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -3 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 -1 -2 0 0 0 0 0 0 0 0 -7
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 1 -3 0 0 0 0 0 0 0 -1 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -2 0 0 0 0 1 -1 -2 0 0 0 0 1 -1 0 -3 0 0 0 0 -1 0 1 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -2 0 0 0 0 0 -1 0 -2 0 0 0 0 0 1 0 0 -7
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -3 0 0 0 0 0 0 1 -3 0 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -3 0 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -5 0 0 0 0 0 0 0 0 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 1 -4 0 0 0 0 0 0 0 -1 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -3 0 0 0 0 0 0 0 0 -9
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 -1 -2 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -1 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -3 0 0 0 0 0 1 -1 -3 0 0 0 0 0 -1 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 -29
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 1 -3 0 0 0 0 0 0 0 0 -6
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 -1 0 -3 0 0 0 0 -1 0 -1 -3 0 0 0 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -2 0 0 0 0 1 0 -2 0 0 0 0 1 -1 -1 -5 0 0 0 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -3 0 0 0 0 -1 0 -3 0 0 0 0 1 2 1 -4 0 0 0 0 0 -1 1 1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 1 -4 0 0 0 0 0 0 0 0 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 -1 0 -3 0 0 0 0 -1 0 -1 -4 0 0 0 0 0 0 -1 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -3 0 0 0 0 0 0 0 -3 0 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -3 0 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 -1 -2 0 0 0 0 0 0 0 0 -13
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 -1 -2 0 0 0 0 0 0 1 0 -14
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 -41
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 -1 -2 0 0 0 0 0 -1 -1 -3 0 0 0 0 0 -1 0 0 -7
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 0 -11
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -6 0 0 0 0 0 0 0 -3 -9
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 1 1 -3 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 -1 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -3 0 0 0 0 0 -1 -3 0 0 0 0 0 1 -1 -3 0 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 -1 -3 0 0 0 0 0 -1 -1 -3 0 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 -1 0 -4 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 1 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 -1 -5 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -6 0 0 0 0 0 0 0 0 -9
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -3 0 0 0 0 1 1 -3 0 0 0 0 1 0 0 -3 0 0 0 0 0 1 1 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -3 0 0 0 0 0 -1 -2 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 1 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 -1 -3 0 0 0 0 0 0 0 -4 0 0 0 0 0 0 0 2 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 0 0 -2 0 0 0 0 0 0 -1 -2 0 0 0 0 0 0 0 0 -7
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -3 0 0 0 0 1 1 -4 0 0 0 0 1 1 -2 -4 0 0 0 0 0 1 -1 -1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -1 -33
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 -1 -1 -3 0 0 0 0 1 0 1 -3 0 0 0 0 1 1 0 -1 -6
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -3 0 0 0 0 0 0 -2 0 0 0 0 0 0 -1 -2 0 0 0 0 0 0 0 0 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -4 0 0 0 0 0 1 -3 0 0 0 0 0 -1 -1 -3 0 0 0 0 0 0 0 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -3 0 0 0 0 0 0 0 -4 0 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 1 1 -2 0 0 0 0 1 1 -1 -3 0 0 0 0 0 0 0 0 -9
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -3 0 0 0 0 -1 -1 -8 0 0 0 0 0 1 0 -2 0 0 0 0 0 1 1 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 0 -2 0 0 0 0 0 0 -1 -8 0 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -3 0 0 0 0 0 -1 -3 0 0 0 0 0 -1 1 -5 0 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 0 -2 0 0 0 0 0 1 -4 0 0 0 0 0 0 1 -3 0 0 0 0 0 0 1 -1 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -4 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 -3 0 0 0 0 0 0 0 -1 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -4 0 0 0 0 0 -1 -5 0 0 0 0 0 0 -1 -2 0 0 0 0 0 0 -1 0 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 1 1 -2 0 0 0 0 1 1 0 -7 0 0 0 0 1 1 0 2 -7
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -1 0 0 0 0 0 0 -3 0 0 0 0 0 0 0 -4 0 0 0 0 0 0 0 -2 -10
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -20 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -3 0 0 0 0 0 0 0 -4 0 0 0 0 0 0 0 2 -7
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 -1 -5 0 0 0 0 0 0 -1 -3 0 0 0 0 0 0 0 0 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -3 0 0 0 0 1 1 -3 0 0 0 0 1 1 -1 -4 0 0 0 0 -1 0 0 1 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -5 0 0 0 0 1 2 -6 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 0 -2 0 0 0 0 0 0 -2 0 0 0 0 0 0 1 -4 0 0 0 0 0 0 0 0 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 -6 0 0 0 0 0 0 0 0 -8
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -3 0 0 0 0 0 0 -3 0 0 0 0 0 0 0 -4 0 0 0 0 0 0 0 0 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -3 0 0 0 0 0 -1 -3 0 0 0 0 0 1 -1 -3 0 0 0 0 0 0 0 0 -11
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -5 0 0 0 0 0 0 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 -7
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -3 0 0 0 0 -1 1 -4 0 0 0 0 1 0 -1 -4 0 0 0 0 0 0 -1 1 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 -1 -1 -7 0 0 0 0 -1 -1 -2 -7 0 0 0 0 0 0 -1 -1 -2
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -6 0 0 0 0 0 -1 -3 0 0 0 0 0 -1 1 -3 0 0 0 0 0 -1 -1 -1 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -2 0 0 0 0 1 0 -3 0 0 0 0 1 0 0 -6 0 0 0 0 1 0 -1 2 -8
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -3 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 -5 0 0 0 0 0 0 0 0 -6
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -4 0 0 0 0 1 -2 -4 0 0 0 0 0 -1 1 -5 0 0 0 0 0 1 -1 1 -5
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -8 0 0 0 0 0 0 -3 0 0 0 0 0 0 1 -3 0 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -3 0 0 0 0 -1 -3 0 0 0 0 1 -1 -6 0 0 0 0 0 0 -1 -4 0 0 0 0 0 0 -2 -2 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -3 0 0 0 0 -1 -4 0 0 0 0 -1 0 -4 0 0 0 0 -1 0 0 -4 0 0 0 0 0 0 0 0 -3
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 -1 -2 0 0 0 0 -1 -1 -2 0 0 0 0 1 0 0 -6 0 0 0 0 0 0 0 0 -21
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -2 0 0 0 0 1 -4 0 0 0 0 0 0 -4 0 0 0 0 0 0 -2 -7 0 0 0 0 0 0 0 2 -4
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 0 0 -6 0 0 0 0 0 -3 -7 0 0 0 0 0 3 -1 -7 0 0 0 0 0 -3 0 0 -7
0 1 0 0 0 0 0 0 1 0 0 0 0 0 -3 0 0 0 0 1 -4 0 0 0 0 -1 0 -4 0 0 0 0 1 -2 2 -7 0 0 0 0 -1 2 -2 2 -8
\\ dimension 10: 65 lattices
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 2
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 3
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 4
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 5
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 6
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 7
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 8
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 9
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 10
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 12
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 13
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 15
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 16
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 18
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 21
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 22
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 24
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 25
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 28
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 30
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 33
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 37
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 40
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 42
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 45
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 48
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 57
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 58
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 60
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 70
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 72
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 78
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 85
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 88
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 93
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 102
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 105
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 112
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 120
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 130
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 133
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 165
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 168
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 177
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 190
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 210
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 232
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 240
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 253
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 273
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 280
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 312
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 330
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 345
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 357
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 385
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 408
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 462
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 520
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 760
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 840
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1320
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1365
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1848
\\ dimension 11: 1 lattice
-2 0 -2 1 0 -2 0 1 1 -2 0 0 0 1 -2 0 0 0 0 1 -2 0 0 0 0 0 1 -2 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0



==> anc/idoneal.genera.txt <==
\\ 577 representatives of idoneal genera
\\
\\ Each item represents a symmetric matrix. 
\\ Only the entries in the lower triangle are listed.
\\
\\ dimension 1: 1 genus
1 
\\ dimension 2: 65 genera
1 0 1 
1 0 2 
1 0 3 
1 0 4 
1 0 5 
1 0 6 
1 0 7 
1 0 8 
1 0 9 
1 0 10 
1 0 12 
1 0 13 
1 0 15 
1 0 16 
1 0 18 
1 0 21 
1 0 22 
1 0 24 
1 0 25 
1 0 28 
1 0 30 
1 0 33 
1 0 37 
1 0 40 
1 0 42 
1 0 45 
1 0 48 
1 0 57 
1 0 58 
1 0 60 
1 0 70 
1 0 72 
1 0 78 
1 0 85 
1 0 88 
1 0 93 
1 0 102 
1 0 105 
1 0 112 
1 0 120 
1 0 130 
1 0 133 
1 0 165 
1 0 168 
1 0 177 
1 0 190 
1 0 210 
1 0 232 
1 0 240 
1 0 253 
1 0 273 
1 0 280 
1 0 312 
1 0 330 
1 0 345 
1 0 357 
1 0 385 
1 0 408 
1 0 462 
1 0 520 
1 0 760 
1 0 840 
1 0 1320 
1 0 1365 
1 0 1848 
\\ dimension 3: 110 genera
1 0 1 0 0 1 
1 0 1 0 0 2 
1 0 2 0 -1 2 
1 0 1 0 0 3 
1 0 1 0 0 4 
1 0 2 0 0 2 
1 0 2 0 1 3 
1 0 1 0 0 5 
1 0 1 0 0 6 
1 0 2 0 0 3 
1 0 2 0 1 4 
1 0 1 0 0 8 
1 0 3 0 1 3 
1 0 2 0 0 4 
1 0 2 0 1 5 
1 0 1 0 0 9 
1 0 3 0 0 3 
1 0 2 0 0 5 
1 0 2 0 1 6 
1 0 3 0 1 4 
1 0 1 0 0 12 
1 0 3 0 0 4 
1 0 4 0 2 4 
1 0 2 0 0 6 
1 0 3 0 1 5 
1 0 2 0 0 7 
1 0 3 0 0 5 
1 0 4 0 1 4 
1 0 4 0 2 5 
1 0 2 0 0 8 
1 0 4 0 0 4 
1 0 2 0 1 9 
1 0 3 0 0 6 
1 0 4 0 0 5 
1 0 3 0 -1 7 
1 0 2 0 0 10 
1 0 1 0 0 21 
1 0 4 0 -1 6 
1 0 1 0 0 24 
1 0 5 0 1 5 
1 0 4 0 2 7 
1 0 4 0 0 6 
1 0 5 0 0 5 
1 0 2 0 0 13 
1 0 6 0 -3 6 
1 0 3 0 0 9 
1 0 4 0 -2 8 
1 0 5 0 -1 6 
1 0 3 0 0 10 
1 0 2 0 0 16 
1 0 6 0 2 6 
1 0 4 0 0 8 
1 0 2 0 -1 18 
1 0 4 0 0 9 
1 0 3 0 0 12 
1 0 6 0 0 6 
1 0 4 0 -1 10 
1 0 5 0 0 8 
1 0 5 0 -2 9 
1 0 5 0 1 9 
1 0 2 0 0 22 
1 0 6 0 -3 9 
1 0 4 0 2 13 
1 0 8 0 4 8 
1 0 4 0 0 12 
1 0 5 0 0 10 
1 0 6 0 0 9 
1 0 3 0 0 18 
1 0 8 0 4 9 
1 0 5 0 -2 12 
1 0 4 0 2 16 
1 0 6 0 3 12 
1 0 8 0 0 8 
1 0 5 0 0 13 
1 0 9 0 3 9 
1 0 10 0 5 10 
1 0 8 0 0 10 
1 0 8 0 4 12 
1 0 9 0 0 9 
1 0 4 0 0 21 
1 0 3 0 0 30 
1 0 6 0 0 16 
1 0 10 0 2 10 
1 0 4 0 0 24 
1 0 8 0 0 13 
1 0 9 0 0 12 
1 0 6 0 0 18 
1 0 6 0 -3 21 
1 0 12 0 -6 13 
1 0 5 0 0 25 
1 0 8 0 0 16 
1 0 12 0 3 12 
1 0 2 0 0 70 
1 0 6 0 0 24 
1 0 12 0 0 12 
1 0 8 0 4 24 
1 0 9 0 0 21 
1 0 16 0 8 16 
1 0 5 0 0 40 
1 0 9 0 0 24 
1 0 12 0 -6 21 
1 0 10 0 0 30 
1 0 8 0 0 40 
1 0 12 0 6 33 
1 0 16 0 0 24 
1 0 24 0 -12 24 
1 0 21 0 0 21 
1 0 8 0 -4 72 
1 0 24 0 0 24 
1 0 40 0 -20 40 
\\ dimension 4: 122 genera
1 0 1 0 0 1 0 0 0 1 
1 0 1 0 0 1 0 0 0 2 
1 0 1 0 0 2 0 0 -1 2 
1 0 1 0 0 1 0 0 0 3 
1 0 1 0 0 2 0 0 0 2 
1 0 1 0 0 1 0 0 0 4 
1 0 2 0 -1 2 0 1 -1 2 
1 0 1 0 0 2 0 0 1 3 
1 0 1 0 0 1 0 0 0 5 
1 0 1 0 0 1 0 0 0 6 
1 0 1 0 0 2 0 0 0 3 
1 0 1 0 0 2 0 0 1 4 
1 0 2 0 1 2 0 -1 -1 3 
1 0 1 0 0 2 0 0 0 4 
1 0 1 0 0 1 0 0 0 8 
1 0 1 0 0 3 0 0 1 3 
1 0 2 0 0 2 0 1 -1 3 
1 0 2 0 0 2 0 0 0 2 
1 0 2 0 -1 2 0 0 0 3 
1 0 1 0 0 2 0 0 1 5 
1 0 1 0 0 3 0 0 0 3 
1 0 2 0 0 2 0 0 1 3 
1 0 1 0 0 2 0 0 0 5 
1 0 1 0 0 3 0 0 -1 4 
1 0 1 0 0 4 0 0 2 4 
1 0 2 0 0 2 0 0 0 3 
1 0 1 0 0 2 0 0 0 6 
1 0 2 0 1 3 0 1 1 3 
1 0 2 0 1 2 0 0 0 4 
1 0 1 0 0 3 0 0 0 4 
1 0 2 0 1 3 0 0 1 3 
1 0 2 0 -1 2 0 -1 0 5 
1 0 1 0 0 2 0 0 0 7 
1 0 1 0 0 3 0 0 0 5 
1 0 2 0 -1 3 0 0 0 3 
1 0 1 0 0 4 0 0 0 4 
1 0 2 0 0 3 0 0 -1 3 
1 0 3 0 -1 3 0 -1 -1 3 
1 0 2 0 0 2 0 -1 -1 5 
1 0 2 0 1 2 0 -1 0 6 
1 0 2 0 0 2 0 0 0 4 
1 0 1 0 0 3 0 0 1 6 
1 0 1 0 0 2 0 0 0 9 
1 0 2 0 0 3 0 0 0 3 
1 0 1 0 0 4 0 0 1 5 
1 0 3 0 1 3 0 1 1 3 
1 0 2 0 0 2 0 0 0 5 
1 0 1 0 0 4 0 0 0 5 
1 0 2 0 1 4 0 -1 -2 4 
1 0 3 0 1 3 0 1 0 3 
1 0 2 0 1 2 0 0 0 7 
1 0 2 0 -1 3 0 -1 0 5 
1 0 2 0 0 3 0 0 0 4 
1 0 3 0 1 3 0 1 -1 4 
1 0 1 0 0 5 0 0 1 5 
1 0 2 0 1 4 0 1 1 4 
1 0 2 0 0 2 0 0 0 6 
1 0 2 0 -1 3 0 0 0 5 
1 0 3 0 0 3 0 0 0 3 
1 0 2 0 0 3 0 -1 0 5 
1 0 1 0 0 3 0 0 0 9 
1 0 2 0 0 3 0 0 -1 5 
1 0 3 0 1 3 0 -1 -1 4 
1 0 2 0 -1 3 0 0 0 6 
1 0 1 0 0 4 0 0 0 8 
1 0 3 0 -1 3 0 0 0 4 
1 0 2 0 0 4 0 0 -2 5 
1 0 3 0 -1 3 0 1 1 5 
1 0 2 0 0 4 0 0 0 4 
1 0 2 0 0 2 0 0 0 8 
1 0 4 0 2 4 0 2 2 4 
1 0 2 0 0 3 0 1 0 6 
1 0 3 0 0 3 0 0 1 4 
1 0 1 0 0 1 0 0 0 35 
1 0 3 0 0 4 0 0 -2 4 
1 0 1 0 0 5 0 0 2 8 
1 0 1 0 0 3 0 0 0 12 
1 0 2 0 -1 5 0 -1 0 5 
1 0 2 0 -1 4 0 0 -1 6 
1 0 1 0 0 2 0 0 0 21 
1 0 1 0 0 4 0 0 2 12 
1 0 2 0 -1 5 0 1 -2 6 
1 0 1 0 0 8 0 0 4 8 
1 0 3 0 1 3 0 -1 1 7 
1 0 4 0 -2 5 0 -2 -1 5 
1 0 2 0 1 2 0 0 0 16 
1 0 2 0 0 4 0 0 0 6 
1 0 4 0 2 4 0 0 0 4 
1 0 1 0 0 5 0 0 2 11 
1 0 3 0 0 3 0 0 0 6 
1 0 4 0 -1 4 0 -1 0 4 
1 0 2 0 0 3 0 0 0 10 
1 0 4 0 -2 5 0 -2 1 5 
1 0 2 0 0 6 0 0 -2 6 
1 0 4 0 0 4 0 0 0 4 
1 0 1 0 0 8 0 0 0 9 
1 0 4 0 0 4 0 0 0 5 
1 0 4 0 2 4 0 2 2 8 
1 0 3 0 0 6 0 0 3 6 
1 0 3 0 0 3 0 0 0 9 
1 0 1 0 0 8 0 0 0 12 
1 0 4 0 0 4 0 -2 2 8 
1 0 4 0 2 4 0 0 0 9 
1 0 3 0 0 6 0 0 0 6 
1 0 5 0 1 5 0 -1 -1 5 
1 0 5 0 0 5 0 0 0 5 
1 0 4 0 -2 5 0 0 0 8 
1 0 2 0 0 8 0 0 0 8 
1 0 6 0 -2 6 0 2 2 6 
1 0 4 0 0 4 0 0 0 8 
1 0 3 0 0 6 0 0 -3 9 
1 0 4 0 -2 4 0 0 0 12 
1 0 3 0 0 3 0 0 0 18 
1 0 2 0 0 6 0 0 0 16 
1 0 4 0 0 8 0 0 -4 8 
1 0 6 0 0 6 0 3 -3 9 
1 0 5 0 1 5 0 -2 2 12 
1 0 3 0 0 9 0 0 0 9 
1 0 8 0 -4 8 0 -4 4 8 
1 0 9 0 3 9 0 3 -3 9 
1 0 8 0 0 8 0 0 0 8 
1 0 8 0 4 8 0 0 0 16 
\\ dimension 5: 107 genera
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 2 
1 0 1 0 0 1 0 0 0 2 0 0 0 -1 2 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 3 
1 0 1 0 0 1 0 0 0 2 0 0 0 0 2 
1 0 2 0 -1 2 0 -1 1 2 0 -1 1 0 2 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 4 
1 0 1 0 0 2 0 0 -1 2 0 0 1 -1 2 
1 0 2 0 1 2 0 1 1 2 0 -1 -1 -1 2 
1 0 1 0 0 1 0 0 0 2 0 0 0 1 3 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 6 
1 0 1 0 0 1 0 0 0 2 0 0 0 0 3 
1 0 1 0 0 1 0 0 0 2 0 0 0 1 4 
1 0 1 0 0 2 0 0 1 2 0 0 1 1 3 
1 0 1 0 0 2 0 0 0 2 0 0 0 0 2 
1 0 1 0 0 1 0 0 0 2 0 0 0 0 4 
1 0 1 0 0 1 0 0 0 3 0 0 0 1 3 
1 0 1 0 0 2 0 0 0 2 0 0 -1 -1 3 
1 0 2 0 1 2 0 1 0 2 0 1 1 1 3 
1 0 2 0 1 2 0 0 0 2 0 0 0 -1 2 
1 0 1 0 0 2 0 0 -1 2 0 0 0 0 3 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 9 
1 0 1 0 0 2 0 0 0 2 0 0 0 1 3 
1 0 1 0 0 2 0 0 1 2 0 0 -1 -1 4 
1 0 1 0 0 1 0 0 0 2 0 0 0 1 6 
1 0 2 0 0 2 0 1 -1 3 0 0 0 1 2 
1 0 2 0 1 2 0 0 0 2 0 0 0 0 2 
1 0 2 0 1 2 0 -1 -1 2 0 -1 -1 0 4 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 12 
1 0 1 0 0 2 0 0 1 3 0 0 1 1 3 
1 0 1 0 0 1 0 0 0 3 0 0 0 0 4 
1 0 2 0 1 2 0 1 0 2 0 1 1 0 4 
1 0 1 0 0 2 0 0 -1 3 0 0 0 -1 3 
1 0 1 0 0 1 0 0 0 3 0 0 0 -1 5 
1 0 1 0 0 1 0 0 0 4 0 0 0 1 4 
1 0 2 0 -1 2 0 1 -1 3 0 1 -1 0 3 
1 0 1 0 0 2 0 0 0 2 0 0 0 0 4 
1 0 2 0 0 2 0 1 -1 3 0 0 0 0 2 
1 0 1 0 0 1 0 0 0 4 0 0 0 0 4 
1 0 2 0 0 2 0 -1 -1 3 0 1 1 -1 3 
1 0 2 0 -1 2 0 1 -1 2 0 0 0 0 4 
1 0 1 0 0 3 0 0 -1 3 0 0 1 1 3 
1 0 2 0 1 2 0 1 1 2 0 -1 -1 0 5 
1 0 2 0 1 2 0 -1 -1 3 0 1 1 -1 3 
1 0 2 0 0 2 0 0 0 2 0 0 0 0 2 
1 0 2 0 -1 2 0 0 0 2 0 1 0 1 4 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 18 
1 0 1 0 0 2 0 0 0 3 0 0 0 0 3 
1 0 1 0 0 1 0 0 0 2 0 0 0 1 10 
1 0 2 0 -1 2 0 0 0 2 0 -1 1 0 4 
1 0 2 0 0 2 0 0 0 2 0 1 -1 1 4 
1 0 2 0 0 2 0 -1 -1 3 0 0 0 1 3 
1 0 2 0 1 2 0 -1 -1 2 0 1 1 -1 6 
1 0 1 0 0 1 0 0 0 3 0 0 0 0 7 
1 0 1 0 0 2 0 0 0 3 0 0 0 -1 4 
1 0 1 0 0 2 0 0 0 4 0 0 0 -2 4 
1 0 1 0 0 1 0 0 0 4 0 0 0 0 6 
1 0 2 0 0 2 0 -1 -1 3 0 1 1 -1 4 
1 0 1 0 0 3 0 0 1 3 0 0 1 -1 4 
1 0 2 0 -1 3 0 1 0 3 0 0 1 -1 3 
1 0 2 0 -1 2 0 1 0 4 0 1 -1 2 4 
1 0 2 0 -1 3 0 -1 1 3 0 -1 1 0 3 
1 0 2 0 1 2 0 0 0 3 0 0 0 0 3 
1 0 1 0 0 2 0 0 0 3 0 0 -1 0 5 
1 0 2 0 0 2 0 0 0 2 0 0 0 1 4 
1 0 1 0 0 2 0 0 1 3 0 0 0 1 6 
1 0 1 0 0 1 0 0 0 3 0 0 0 0 10 
1 0 1 0 0 4 0 0 2 4 0 0 2 2 4 
1 0 2 0 0 3 0 0 -1 3 0 0 -1 -1 3 
1 0 2 0 0 2 0 0 0 3 0 0 0 1 3 
1 0 3 0 -1 3 0 1 1 3 0 -1 -1 -1 3 
1 0 1 0 0 1 0 0 0 6 0 0 0 2 6 
1 0 1 0 0 3 0 0 1 3 0 0 0 0 4 
1 0 2 0 0 2 0 0 0 2 0 0 0 0 4 
1 0 2 0 1 2 0 0 0 2 0 0 0 1 6 
1 0 1 0 0 3 0 0 0 4 0 0 0 -2 4 
1 0 1 0 0 2 0 0 1 5 0 0 -1 -2 5 
1 0 2 0 -1 3 0 -1 1 3 0 -1 1 1 4 
1 0 1 0 0 3 0 0 1 4 0 0 -1 0 4 
1 0 2 0 1 2 0 0 0 4 0 0 0 -1 4 
1 0 3 0 -1 3 0 -1 1 3 0 1 -1 -1 3 
1 0 1 0 0 3 0 0 0 4 0 0 0 0 4 
1 0 1 0 0 3 0 0 -1 3 0 0 1 1 7 
1 0 2 0 0 2 0 0 0 2 0 0 0 0 6 
1 0 3 0 -1 3 0 0 -1 3 0 -1 0 1 3 
1 0 1 0 0 2 0 0 0 3 0 0 0 0 9 
1 0 1 0 0 4 0 0 0 4 0 0 0 0 4 
1 0 2 0 0 3 0 0 -1 3 0 0 1 1 5 
1 0 3 0 -1 3 0 1 1 3 0 0 0 0 4 
1 0 2 0 0 2 0 -1 -1 5 0 1 -1 0 5 
1 0 2 0 1 2 0 -1 -1 6 0 1 0 -3 6 
1 0 2 0 0 2 0 0 0 4 0 0 0 0 4 
1 0 4 0 -2 4 0 2 -2 4 0 -2 0 -2 4 
1 0 2 0 1 4 0 1 1 4 0 -1 0 -1 4 
1 0 4 0 2 4 0 2 0 4 0 -2 0 -2 4 
1 0 3 0 0 3 0 0 0 3 0 0 0 0 3 
1 0 1 0 0 4 0 0 -2 4 0 0 0 0 8 
1 0 4 0 2 5 0 -2 1 5 0 0 2 2 4 
1 0 4 0 -2 4 0 2 -2 4 0 0 0 0 4 
1 0 4 0 2 4 0 0 0 4 0 0 0 2 4 
1 0 3 0 0 3 0 0 0 3 0 0 0 0 6 
1 0 4 0 2 4 0 2 2 4 0 2 2 0 8 
1 0 3 0 0 3 0 0 0 6 0 0 0 -3 6 
1 0 4 0 -2 5 0 -2 1 5 0 2 -1 -1 5 
1 0 2 0 0 6 0 0 -2 6 0 0 2 2 6 
1 0 4 0 0 4 0 0 0 4 0 0 0 0 4 
1 0 8 0 -4 8 0 -4 4 8 0 4 -4 0 8 
\\ dimension 6: 76 genera
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 1 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 2 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 2 0 0 0 0 -1 2 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 3 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 2 0 0 0 0 0 2 
1 0 2 0 1 2 0 1 1 2 0 1 1 0 2 0 0 0 0 0 1 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 4 
1 0 1 0 0 1 0 0 0 2 0 0 0 1 2 0 0 0 -1 -1 2 
1 0 1 0 0 2 0 0 -1 2 0 0 -1 1 2 0 0 1 -1 -1 2 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 2 0 0 0 0 1 3 
1 0 2 0 -1 2 0 1 -1 2 0 -1 1 -1 2 0 -1 1 -1 1 2 
1 0 1 0 0 1 0 0 0 2 0 0 0 -1 2 0 0 0 0 0 2 
1 0 1 0 0 1 0 0 0 2 0 0 0 -1 2 0 0 0 -1 0 3 
2 1 2 1 1 2 1 0 1 2 0 0 0 0 1 0 0 0 0 0 2 
1 0 1 0 0 2 0 0 1 2 0 0 -1 0 2 0 0 0 0 0 2 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 8 
1 0 1 0 0 1 0 0 0 2 0 0 0 0 2 0 0 0 -1 -1 3 
1 0 1 0 0 2 0 0 1 2 0 0 -1 0 2 0 0 1 0 0 3 
1 0 1 0 0 2 0 0 -1 2 0 0 0 0 2 0 0 0 0 -1 2 
1 0 2 0 1 2 0 1 1 2 0 1 1 1 2 0 1 0 1 1 3 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 9 
1 0 2 0 1 2 0 1 1 2 0 1 1 1 2 0 0 0 0 0 2 
1 0 1 0 0 2 0 0 1 2 0 0 0 0 2 0 0 1 1 -1 3 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 3 0 0 0 0 1 4 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 4 0 0 0 0 2 4 
1 0 1 0 0 2 0 0 1 2 0 0 1 0 2 0 0 1 1 1 4 
1 0 1 0 0 2 0 0 0 2 0 0 -1 -1 3 0 0 0 0 -1 2 
1 0 2 0 1 2 0 1 0 2 0 0 0 0 2 0 0 0 0 1 2 
1 0 1 0 0 2 0 0 1 2 0 0 1 1 2 0 0 0 0 0 3 
1 0 2 0 -1 2 0 1 -1 2 0 1 -1 0 3 0 1 0 1 1 3 
1 0 2 0 -1 2 0 -1 1 2 0 -1 1 1 2 0 -1 1 0 0 4 
1 0 1 0 0 1 0 0 0 2 0 0 0 0 2 0 0 0 0 -1 4 
1 0 2 0 -1 2 0 0 0 2 0 0 0 1 2 0 -1 1 1 1 3 
1 0 1 0 0 2 0 0 1 2 0 0 1 1 3 0 0 1 0 1 3 
1 0 1 0 0 2 0 0 0 2 0 0 0 0 2 0 0 0 0 0 2 
1 0 1 0 0 1 0 0 0 2 0 0 0 0 2 0 0 0 0 0 4 
1 0 2 0 0 2 0 -1 -1 3 0 1 -1 -1 3 0 0 0 -1 1 2 
2 -1 2 1 -1 2 -1 1 0 2 0 0 0 0 1 0 0 0 0 0 4 
1 0 1 0 0 1 0 0 0 2 0 0 0 0 3 0 0 0 0 -1 3 
1 0 1 0 0 1 0 0 0 3 0 0 0 -1 3 0 0 0 -1 -1 3 
1 0 1 0 0 2 0 0 0 2 0 0 1 -1 3 0 0 -1 1 -1 3 
1 0 2 0 -1 2 0 1 -1 2 0 1 -1 0 3 0 -1 1 0 -1 3 
1 0 2 0 0 2 0 0 1 2 0 1 -1 -1 3 0 -1 -1 -1 1 3 
1 0 2 0 1 2 0 -1 -1 2 0 -1 -1 0 3 0 1 1 -1 -1 3 
1 0 2 0 1 2 0 1 0 2 0 1 0 1 3 0 -1 0 -1 0 3 
1 0 2 0 -1 2 0 1 -1 2 0 -1 1 0 3 0 0 0 0 1 3 
1 0 2 0 1 2 0 1 0 2 0 0 0 0 2 0 -1 -1 -1 -1 4 
1 0 2 0 -1 2 0 0 0 2 0 1 -1 -1 3 0 1 -1 -1 1 3 
1 0 1 0 0 2 0 0 -1 2 0 0 1 0 3 0 0 1 -1 0 4 
2 1 2 1 1 2 1 0 1 2 0 0 0 0 1 0 0 0 0 0 6 
1 0 2 0 -1 2 0 0 0 2 0 0 0 -1 2 0 -1 1 1 -1 4 
1 0 2 0 0 2 0 -1 -1 3 0 1 -1 -1 3 0 0 -1 0 0 3 
1 0 2 0 1 2 0 1 1 2 0 0 0 0 2 0 -1 -1 -1 0 4 
1 0 2 0 1 2 0 -1 -1 3 0 -1 -1 0 3 0 -1 0 1 1 3 
1 0 1 0 0 2 0 0 1 2 0 0 0 0 3 0 0 0 0 0 3 
1 0 2 0 1 2 0 -1 -1 2 0 -1 -1 1 3 0 0 0 0 0 3 
1 0 1 0 0 2 0 0 1 3 0 0 1 0 3 0 0 1 0 1 3 
1 0 1 0 0 1 0 0 0 2 0 0 0 0 4 0 0 0 0 0 4 
1 0 2 0 0 2 0 0 0 2 0 0 0 0 2 0 1 -1 1 -1 4 
1 0 1 0 0 2 0 0 0 2 0 0 1 -1 3 0 0 0 0 0 4 
1 0 2 0 1 2 0 0 0 2 0 -1 0 0 3 0 1 1 0 0 3 
1 0 2 0 0 2 0 0 0 2 0 0 0 0 2 0 0 0 0 0 2 
1 0 2 0 0 2 0 0 -1 2 0 1 0 0 2 0 0 0 0 0 4 
1 0 3 0 1 3 0 1 -1 3 0 -1 -1 -1 3 0 -1 1 -1 -1 3 
1 0 1 0 0 3 0 0 1 3 0 0 1 1 3 0 0 1 1 1 3 
1 0 1 0 0 3 0 0 1 3 0 0 1 -1 3 0 0 0 0 0 3 
1 0 1 0 0 4 0 0 2 4 0 0 2 2 4 0 0 -2 -2 0 4 
1 0 3 0 1 3 0 -1 1 3 0 0 0 0 2 0 0 0 0 0 2 
1 0 3 0 -1 3 0 -1 -1 3 0 -1 1 1 3 0 1 -1 -1 -1 3 
1 0 1 0 0 3 0 0 -1 3 0 0 1 1 3 0 0 0 0 0 4 
1 0 2 0 0 2 0 0 0 2 0 0 0 0 2 0 0 0 0 0 4 
1 0 4 0 2 4 0 2 2 4 0 -2 0 -2 4 0 -2 -2 -2 2 4 
1 0 4 0 -2 4 0 -2 2 4 0 2 -2 -2 4 0 -2 2 2 -2 4 
1 0 3 0 0 3 0 0 0 3 0 0 0 0 3 0 0 0 0 0 3 
1 0 4 0 0 4 0 -2 -2 5 0 2 2 -3 5 0 2 2 -1 3 5 
1 0 4 0 2 4 0 2 0 4 0 -2 -2 -2 4 0 0 0 0 0 4 
\\ dimension 7: 47 genera
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 1 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 2 
2 1 2 1 0 2 -1 -1 -1 2 -1 0 -1 1 2 -1 -1 -1 1 1 2 0 0 0 0 0 0 1 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 2 0 0 0 0 0 -1 2 
2 1 2 -1 -1 2 1 0 -1 2 1 1 -1 1 2 1 1 -1 1 1 2 0 0 0 0 0 0 1 
1 0 1 0 0 1 0 0 0 2 0 0 0 -1 2 0 0 0 1 -1 2 0 0 0 -1 1 0 2 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 2 0 0 0 0 1 2 0 0 0 0 1 0 2 
1 0 2 0 1 2 0 1 1 2 0 1 1 0 2 0 1 1 1 1 2 0 0 0 0 0 0 1 
1 0 1 0 0 1 0 0 0 2 0 0 0 1 2 0 0 0 -1 -1 2 0 0 0 1 1 -1 2 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 2 0 0 0 0 0 0 3 
1 0 2 0 1 2 0 1 1 2 0 1 1 1 2 0 1 1 1 1 2 0 1 1 1 1 1 2 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 2 0 0 0 0 0 1 4 
1 0 2 0 1 2 0 -1 -1 2 0 1 1 0 2 0 0 0 0 0 1 0 0 0 0 0 0 2 
1 0 1 0 0 1 0 0 0 2 0 0 0 -1 2 0 0 0 1 0 2 0 0 0 0 0 0 2 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 8 
2 1 2 1 1 2 1 0 1 2 1 1 1 1 2 0 0 0 0 0 1 1 1 1 1 1 0 3 
1 0 1 0 0 1 0 0 0 2 0 0 0 1 2 0 0 0 1 1 2 0 0 0 -1 -1 0 3 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 2 0 0 0 0 -1 2 0 0 0 0 0 0 3 
1 0 1 0 0 2 0 0 -1 2 0 0 -1 1 2 0 0 1 -1 -1 2 0 0 -1 0 1 0 3 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 2 0 0 0 0 0 2 0 0 0 0 0 1 3 
2 1 2 1 1 2 1 1 0 2 0 0 0 0 1 0 0 0 0 0 2 0 0 0 0 0 -1 2 
2 1 2 -1 -1 2 1 1 0 2 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 3 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 2 0 0 0 0 0 0 6 
1 0 1 0 0 2 0 0 1 2 0 0 1 0 2 0 0 0 0 0 2 0 0 1 1 1 -1 3 
1 0 1 0 0 1 0 0 0 2 0 0 0 -1 2 0 0 0 -1 1 2 0 0 0 1 -1 -1 4 
1 0 1 0 0 2 0 0 -1 2 0 0 0 0 2 0 0 0 0 1 2 0 0 1 -1 1 1 3 
2 0 2 1 1 3 1 1 2 3 0 0 -1 -1 2 0 0 1 1 0 2 0 0 0 0 0 0 1 
1 0 1 0 0 1 0 0 0 2 0 0 0 0 2 0 0 0 0 0 2 0 0 0 0 0 0 2 
1 0 1 0 0 2 0 0 0 2 0 0 0 0 2 0 0 -1 -1 1 3 0 0 -1 1 -1 0 3 
1 0 2 0 0 2 0 0 1 2 0 0 1 0 2 0 -1 0 0 0 2 0 1 0 0 0 -1 2 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 4 0 0 0 0 0 0 4 
1 0 2 0 1 2 0 -1 -1 2 0 -1 -1 0 3 0 -1 -1 0 2 3 0 0 0 0 1 1 2 
1 0 2 0 0 2 0 0 1 2 0 0 -1 -1 2 0 1 1 1 0 3 0 1 0 0 0 1 2 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 2 0 0 0 0 0 0 9 
1 0 2 0 0 2 0 -1 -1 3 0 1 1 0 3 0 0 0 -1 -1 2 0 1 1 0 2 -1 3 
1 0 1 0 0 1 0 0 0 2 0 0 0 -1 2 0 0 0 0 0 2 0 0 0 0 0 -1 4 
1 0 1 0 0 1 0 0 0 2 0 0 0 0 2 0 0 0 -1 1 3 0 0 0 0 0 0 3 
1 0 2 0 1 2 0 -1 -1 2 0 1 1 -1 3 0 1 1 -1 0 3 0 -1 -1 1 0 0 3 
2 1 2 -1 -1 2 1 1 0 2 0 0 0 0 1 0 0 0 0 0 2 0 0 0 0 0 0 4 
1 0 2 0 -1 2 0 -1 1 2 0 1 -1 0 3 0 0 0 0 0 2 0 -1 1 0 -1 0 3 
1 0 1 0 0 2 0 0 0 2 0 0 1 1 3 0 0 1 1 1 3 0 0 -1 -1 -1 -1 3 
1 0 1 0 0 3 0 0 1 3 0 0 -1 1 3 0 0 1 1 1 3 0 0 1 1 -1 1 3 
1 0 3 0 -1 3 0 1 1 3 0 1 -1 -1 3 0 1 1 1 1 3 0 1 1 1 1 1 3 
1 0 1 0 0 3 0 0 -1 3 0 0 1 1 3 0 0 1 -1 1 3 0 0 -1 1 -1 -1 3 
1 0 2 0 0 2 0 0 0 2 0 0 0 0 2 0 0 0 0 0 2 0 0 0 0 0 0 2 
1 0 4 0 -2 4 0 -2 2 4 0 -2 0 2 4 0 2 0 0 0 4 0 -2 0 0 2 -2 4 
1 0 4 0 2 4 0 2 0 4 0 -2 -2 -2 4 0 -2 -2 -2 2 4 0 -2 -2 -2 2 2 4 
\\ dimension 8: 24 genera
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 2 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 3 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 2 0 0 0 0 0 0 0 2 
1 0 1 0 0 2 0 0 1 2 0 0 -1 -1 2 0 0 1 1 0 2 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 
1 0 1 0 0 2 0 0 1 2 0 0 1 0 2 0 0 -1 -1 -1 2 0 0 1 0 1 0 2 0 0 0 0 0 0 0 1 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 2 0 0 0 0 0 1 2 0 0 0 0 0 -1 0 2 
2 1 2 -1 -1 2 1 1 0 2 -1 -1 1 0 2 1 1 -1 1 -1 2 0 0 0 0 0 0 1 -1 0 1 0 1 -1 0 3 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 2 0 0 0 0 0 -1 2 0 0 0 0 0 0 0 2 
2 1 2 -1 -1 2 1 1 0 2 1 1 0 1 2 1 0 -1 0 0 2 0 0 0 0 0 0 1 0 0 0 0 0 0 0 2 
2 -1 2 1 -1 2 -1 1 0 2 1 0 0 -1 2 -1 1 0 1 -1 2 0 0 0 0 0 0 1 -1 1 0 1 -1 1 0 4 
1 0 1 0 0 2 0 0 -1 2 0 0 -1 0 2 0 0 1 0 -1 2 0 0 1 0 -1 1 2 0 0 1 -1 -1 1 0 3 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 2 0 0 0 0 -1 2 0 0 0 0 -1 1 2 0 0 0 0 1 0 0 3 
2 1 2 -1 0 2 1 1 -1 2 0 0 0 0 1 -1 0 1 -1 0 2 -1 -1 1 -1 0 1 3 1 1 0 1 0 0 0 3 
1 0 2 0 0 2 0 1 1 3 0 0 0 1 2 0 1 1 0 -1 3 0 1 1 2 1 1 3 0 0 0 0 0 0 0 1 
2 -1 2 1 -1 2 1 -1 0 2 -1 1 -1 -1 2 0 0 0 0 0 1 0 0 0 0 0 0 2 0 0 0 0 0 0 0 2 
2 -1 2 1 0 2 -1 1 -1 2 0 0 0 0 1 0 0 0 0 0 2 0 0 0 0 0 1 2 0 0 0 0 0 -1 -1 2 
1 0 1 0 0 2 0 0 1 2 0 0 1 1 2 0 0 1 1 0 2 0 0 0 0 0 0 1 0 0 0 0 0 0 0 4 
2 1 2 -1 -1 2 1 0 -1 2 1 1 -1 1 2 0 0 0 0 0 1 -1 -1 1 -1 -1 0 3 -1 -1 1 -1 -1 0 1 3 
1 0 2 0 -1 2 0 1 -1 2 0 0 0 0 2 0 -1 1 0 1 3 0 -1 1 0 1 2 3 0 0 0 0 1 1 0 2 
1 0 1 0 0 1 0 0 0 2 0 0 0 0 2 0 0 0 0 0 2 0 0 0 0 0 0 2 0 0 0 0 0 0 0 2 
3 -1 3 -1 -1 3 1 -1 1 3 1 1 -1 1 3 1 -1 -1 -1 -1 3 -1 1 1 -1 -1 -1 3 0 0 0 0 0 0 0 1 
1 0 1 0 0 3 0 0 1 3 0 0 -1 1 3 0 0 -1 -1 -1 3 0 0 1 -1 -1 1 3 0 0 1 1 -1 -1 -1 3 
1 0 4 0 2 4 0 2 0 4 0 2 0 0 4 0 2 2 0 0 4 0 2 2 0 2 2 4 0 -2 0 0 -2 -2 -2 4 
\\ dimension 9: 13 genera
2 -1 2 1 0 2 -1 1 -1 2 1 -1 0 0 2 1 -1 1 -1 0 2 -1 0 -1 0 -1 0 2 -1 0 -1 0 0 -1 1 2 0 0 0 0 0 0 0 0 1 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 2 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 -1 2 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 2 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 2 0 0 0 0 0 1 2 0 0 0 0 0 1 1 2 0 0 0 0 0 1 1 0 2 
2 1 2 -1 -1 2 -1 -1 0 2 1 1 -1 0 2 1 1 0 -1 1 2 1 1 0 -1 1 1 2 0 0 0 0 0 0 0 1 1 0 0 0 1 1 1 0 4 
1 0 2 0 1 2 0 -1 0 2 0 -1 -1 1 2 0 -1 -1 1 1 2 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 2 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 2 0 0 0 0 0 0 0 2 0 0 0 0 0 0 1 -1 3 
1 0 2 0 1 2 0 1 1 2 0 -1 -1 0 2 0 1 0 0 0 2 0 -1 -1 -1 1 0 2 0 -1 -1 0 1 -1 1 3 0 1 1 0 -1 0 -1 -1 3 
2 1 2 1 0 2 1 0 0 2 0 0 0 0 2 0 0 0 0 1 2 0 0 0 0 -1 -1 2 0 0 0 0 1 1 0 2 0 0 0 0 0 0 0 0 1 
2 0 2 0 1 2 0 1 1 2 0 1 0 1 2 0 1 1 1 1 2 0 1 0 0 0 0 2 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 2 
1 0 2 0 0 2 0 0 0 2 0 0 0 0 2 0 0 0 0 0 2 0 -1 1 -1 1 1 4 0 -1 1 -1 1 1 3 4 0 1 -1 1 -1 -1 -3 -2 4 
1 0 4 0 2 4 0 -2 0 4 0 2 2 -2 4 0 2 0 -2 0 4 0 -2 -2 0 0 0 4 0 2 2 0 0 0 -2 4 0 -2 0 0 0 0 2 -2 4 
\\ dimension 10: 6 genera
2 1 2 1 0 2 1 0 0 2 1 1 1 0 2 1 0 1 1 1 2 1 1 0 1 1 1 2 1 1 0 1 1 1 1 2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 
2 1 2 1 1 2 1 0 1 2 -1 0 0 -1 2 -1 -1 -1 -1 1 2 -1 -1 -1 -1 1 1 2 -1 -1 -1 -1 1 1 1 2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 2 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 -1 2 
2 1 2 1 1 2 1 0 1 2 1 1 1 1 2 1 1 1 1 1 2 1 1 1 1 1 1 2 1 1 1 1 1 1 1 2 1 1 1 1 1 1 1 1 2 0 0 0 0 0 0 0 0 0 1 
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0 0 -1 0 2 
2 1 2 1 0 2 1 0 0 2 1 1 0 1 2 -1 -1 0 -1 -1 2 1 1 0 1 1 -1 2 -1 -1 0 -1 -1 1 -1 2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 2 
\\ dimension 11: 4 genera
2 1 2 1 1 2 -1 0 -1 2 1 1 1 -1 2 -1 0 -1 1 0 2 -1 -1 -1 0 0 1 2 1 0 0 -1 0 -1 0 2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 
1 0 1 0 0 1 0 0 0 2 0 0 0 -1 2 0 0 0 -1 1 2 0 0 0 -1 1 0 2 0 0 0 -1 1 1 1 2 0 0 0 -1 1 0 1 1 2 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 
2 1 2 1 1 2 1 0 1 2 -1 0 0 -1 2 -1 -1 -1 -1 1 2 -1 -1 -1 -1 1 1 2 -1 -1 -1 -1 1 1 1 2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 2 
1 0 2 0 1 2 0 -1 -1 2 0 1 1 0 2 0 -1 -1 0 -1 2 0 1 1 0 1 -1 2 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 1 1 0 1 -1 1 0 0 2 0 -1 -1 0 -1 1 -1 0 0 -1 2 
\\ dimension 12: 1 genus
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 2 
\\ dimension 13: 1 genus
1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 
